Inferring Concise Specifications of APIs

Modern software relies on libraries and uses them via application programming interfaces (APIs). Correct API usage as well as many software engineering tasks are enabled when APIs have formal specifications. In this work, we analyze the implementation of each method in an API to infer a formal postcondition. Conventional wisdom is that, if one has preconditions, then one can use the strongest postcondition predicate transformer (SP) to infer postconditions. However, SP yields postconditions that are exponentially large, which makes them difficult to use, either by humans or by tools. Our key idea is an algorithm that converts such exponentially large specifications into a form that is more concise and thus more usable. This is done by leveraging the structure of the specifications that result from the use of SP. We applied our technique to infer postconditions for over 2,300 methods in seven popular Java libraries. Our technique was able to infer specifications for 75.7% of these methods, each of which was verified using an Extended Static Checker. We also found that 84.6% of resulting specifications were less than 1/4 page (20 lines) in length. Our technique was able to reduce the length of SMT proofs needed for verifying implementations by 76.7% and reduced prover execution time by 26.7%.

==> listings/cmp-contract-post.java <==
  /*@







    public normal_behavior
      requires !(a < b); 
      {|
        requires (a > b); 
        ensures \result == 1; 
      also
        requires !(a > b); 
        ensures \result == 0; 
      |}
      also
        requires (a < b); 
        ensures \result == -1; 



      

      
  */      
 


==> listings/cmp-contract-pre.java <==
/*@
   public normal_behavior
     requires true; 
     {|
       requires (c < b); 
       ensures true;
       ensures \result == -1; 
       ensures c == a; 
     also
       {|
         requires !(c < b); 
         requires (c > b); 
         ensures true;
         ensures \result == 1; 
         ensures c == a; 
       also
         requires !(c < b); 
         requires !(c > b); 
         ensures true;
         ensures \result == 0; 
         ensures c == a; 
       |}
     |}
*/


==> listings/cmp-contract.java <==
  /*@
  
    public normal_behavior
      requires true; 
      {|
        requires (a < b); 
        ensures \result == -1; 
      also
      {|
        requires !(a < b); 
        requires (a > b); 
        ensures \result == 1; 
      also
        requires !(a < b); 
        requires !(a > b); 
        ensures \result == 0; 
    |}
    |}
  */


==> listings/cmp-far-post.java <==
          /*@
            public normal_behavior
              requires true; 
              {|
                requires !(a < b); 
                {|
                  requires (a > b); 
                  ensures \result == 1; 
                also
                  requires !(a > b); 
                  ensures \result == 0; 
                |}
               also
                 requires (a < b); 
                 ensures \result == -1; 
            |}
          */
          
     


==> listings/cmp-far-pre.java <==
     /*@
       public normal_behavior
         requires true; 
         {|
           requires (a < b); 
           ensures \result == -1; 
         also
         {|
           requires !(a < b); 
           requires (a > b); 
           ensures \result == 1; 
         also
           requires !(a < b); 
           requires !(a > b); 
           ensures \result == 0; 
         |}
       |}
      */


==> listings/cmp-formula.java <==
true && c == a && (c < b) && result == -1 || (true && c == a && !(c < b) && (c > b) && result == 1 || true && c == a && !(c < b) && !(c > b) && result == 0)


==> listings/cmp-normal.java <==
public class Cmp {


    //@ requires true;
    public int cmp(int a, int b){
        if (a < b) {
            return -1;
        } else {
            if (a > b) {
                return 1;
            }
            return 0;
        }
     }

}



    

==> listings/cmp-opf.java <==
     BL_196_AfterLabel_3:
         follows BL_213bodyBegin_2
         // int c = a
         assume Assignment c_236_236___7 == a_204;
         // if (c < b) ...
         boolean _JML__tmp4 = c_236_236___7 < b_211
         // if...
         goto BL_260_then_12, BL_260_else_13;
     BL_260_then_12:
         follows BL_196_AfterLabel_3
         assume BranchThen (_JML__tmp4);
         // return -1;
         assume Assignment _JML___result_196_283___8 == -1;
     BL_260_else_13:
         follows BL_196_AfterLabel_3
         assume BranchElse !(_JML__tmp4);
         // if (c > b) ...
         boolean _JML__tmp5 = c_236_236___7 > b_211
         // if...
         goto BL_334_then_16, BL_334_else_17;

         ...
         ...


==> listings/cmp.java <==








public class Cmp {




//@ requires true;
public int cmp(int a, int b){
    int c = a;
    if (c < b) {
        return -1;
    } else {
        if (c > b) {
            return 1;
        }
        return 0;
    }
 }
}


==> listings/intro.java <==
     //@ requires sum==100;
     //@ ensures  \result == sum + a;
     private static int add(int sum, int a){
         return sum + a;
     }


==> listings/loop.java <==
     //@ requires ar!=null;
     public static int sum(int ar[]){
         int sum = 0;
         /*@ 
           @ maintaining -1 < i && i <= ar.length;
           @ maintaining i == sum;
           @ decreasing ar.length - i;
           @*/
         for(int i=0; i < ar.length; i++){
             sum += 1;
         }
     	
         return sum;
     }


